On False Accuracy Verification of UMUSCL Scheme

In this paper, we reveal a mechanism behind a false accuracy verification encountered with unstructured-grid schemes based on solution reconstruction such as UMUSCL. Third- (or higher-) order of accuracy has been reported for the Euler equations in the literature, but UMUSCL is actually second-order accurate at best for nonlinear equations. False high-order convergence occurs generally for a scheme that is high order for linear equations but second-order for nonlinear equations. It is caused by unexpected linearization of a target nonlinear equation due to too small of a perturbation added to an exact solution used for accuracy verification. To clarify the mechanism, we begin with a proof that the UMUSCL scheme is third-order accurate only for linear equations. Then, we derive a condition under which the third-order truncation error dominates the second-order error and demonstrate it numerically for Burgers' equation. Similar results are shown for the Euler equations, which disprove some accuracy verification results in the literature. To be genuinely third-order, UMUSCL must be implemented with flux reconstruction.

==> oned_fv_data/oned_data_ca_point/curve0.m <==
close('all')



ezplot('-0.05*(x+2)*(x+1)*(x-7)-1',[-1,6.5, -1, 5.0])

==> oned_fv_data/oned_data_with_curve_ca/curve0.m <==
close('all')



ezplot('-0.05*(x+2)*(x+1)*(x-7)-1',[-1,6.5, -1, 5.0])

==> oned_fv_data/oned_data_with_curve_point/curve0.m <==
close('all')



ezplot('-0.05*(x+2)*(x+1)*(x-7)-1',[-1,6.5, -1, 5.0])

==> oned_fv_data/oned_data_with_curve_pw_quadratic/curve0.m <==
close('all')



ezplot('-0.05*(x+2)*(x+1)*(x-7)-1',[-1,6.5, -1, 5.0])

==> oned_fv_data/oned_data_with_qi_ca/curve0.m <==
close('all')



ezplot('-0.05*(x+2)*(x+1)*(x-7)-1',[-1,6.5, -1, 5.0])

==> oned_fv_data/oned_data_with_qi_point/curve0.m <==
close('all')



ezplot('-0.05*(x+2)*(x+1)*(x-7)-1',[-1,6.5, -1, 5.0])

==> otehr_files/reviewers_list.f90 <==


Bill Rider	PhD	Sandia National Laboratory	wjrider@sandia.gov	 
 
Carl		OLLIVIER-GOOCH	PhD	University of British Columbia	cfog@mech.ubc.ca	Remove
 
Christiane		Helzel	PhD	Heinrich-Heine-University Düsseldorf,	Christiane.Helzel@hhu.de	 

Taro		Imamura	PhD	University of Tokyo	imamura@g.ecc.u-tokyo.ac.jp	 
 
Nail		Yamaleev	PhD	Old Dominion University	nyamalee@odu.edu 
 
George	N	Barakos	PhD	University of Glasgow	george.barakos@glasgow.ac.uk	Remove
 
Taku		Nonomura	PhD	Tohoku University	nonomura@aero.mech.tohoku.ac.jp	Remove
 
Hong		Luo	PhD	NCSU	hluo2@ncsu.edu


Yoshiharu Tamaki   ytamaki@g.ecc.u-tokyo.ac.jp 



Fan Zhang   Katholieke Universiteit Leuven Departement of Mathematics
fan.zhang@kuleuven.be

